An Anomaly-free Atlas: charting the space of flavour-dependent gauged $U(1)$ extensions of the Standard Model

Spontaneously broken, flavour-dependent, gauged $U(1)$ extensions of the Standard Model (SM) have many phenomenological uses. We chart the space of solutions to the gauge anomaly cancellation equations in such extensions, for both the SM chiral fermion content and the SM plus (up to) three right-handed neutrinos (SM$\nu_R$). Methods from Diophantine analysis allow us to efficiently index the solutions arithmetically, and produce the complete solution space in particular cases. In order to solve the general case, we build a computer program which cycles through possible $U(1)$ charge assignments, providing all solutions for charges up to some pre-defined maximum absolute charge. Lists of anomaly-free $U(1)$ charge assignments result, which corroborate the results of our Diophantine analysis. We make these lists, which may be queried for further desirable properties, publicly available. This previously uncharted space of anomaly-free charge assignments has been little explored until now, paving the way for future model building and phenomenological studies.

==> anc/data <==
# Qmax vs time for SM i 0 
6 0.2
7 0.6
8 2.2
9 6.7
10 20


# Qmax vs time for extended SMnuR run i 1
3 0.04
4 0.53
5 5.9
6 49.3
7 312
8 1559
9 6584
10 24748


# number of solutions for extended SMnuR run i 2
0 1
1 38
2 358
3 4116
4 24552
5 111152
6 435305
7 1358388
8 3612734
9 9587085
10 21546920


# number of solutions for SM run i 3
0 1
1 8
2 22
3 82
4 251
5 626
6 1983
7 3902
8 7068
9 14354
10 23800


==> anc/f.gnu <==
# gnuplot file for fitting the time taken on a laptop with exp(quadratic)
# function of Qmax, first for the SM and secondly for the SMnuR model

f(x)=a+b*x+c*x**2
fit f(x) 'data' i 0 u 1:(log($2)) via a,b,c
plot 'data' i 0 u 1:(log($2)), f(x)
#pause -1
g(x)=d+e*x+h*x**2
fit g(x) 'data' i 1 u 1:(log($2)) via d,e,h
plot [3:10] 'data' i 1 u 1:(log($2)), g(x)


z(x)=a*exp(b*x+c*x**2) - (a-1)
w(x)=i*exp(j*x+k*x**2) - (i-1)
a=12.
b=7./4
c=-0.01
i=8
j=3./4
k=-0.01
set mxtics 2
set mytics 2
set ylabel "log_{10}(# solutions)"
set xlabel "Q_{max}"


set term pdfcairo enhanced color fontscale 0.7
#set size square
fit z(x) 'data' i 2 u 1:2 via a,b,c
fit w(x) 'data' i 3 u 1:2 via i,j,k

set output "Anomaly_Free_Total.pdf"

set key top left
plot [0:10] [0:10] "data" i 2 u 1:(log10($2)) tit "SM{/Symbol n}_R" w p pt 7 lc rgb "red", \
"data" i 3 u 1:(log10($2)) tit "SM" w p pt 7 lc rgb "black", \
log10(z(x)) notit w l lc rgb "red" lw 2, \
log10(w(x)) notit w l lc rgb "black" lw 2

set output "Anomaly_Free_Fraction.pdf"
set ylabel "log_{10}(fraction)"
plot [1:10] "data" i 2 u 1:(log10(7776*6)+log10($2) - 18*log10(2*$1+1)) notit w lp pt 7 lc rgb "red", \
"data" i 3 u 1:(log10(7776)+log10($2) - 15*log10(2*$1+1)) notit w lp pt 7 lc rgb "black"


==> anc/fit.log <==


*******************************************************************************
Wed Nov 28 17:55:56 2018


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Wed Nov 28 17:56:10 2018


FIT:    data read from 'data2' i 1 u 1:(log($2))
        format = x:z
BREAK: No data to fit

*******************************************************************************
Wed Nov 28 17:56:18 2018


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Wed Nov 28 17:56:21 2018


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 4
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 7.7846819696e+01   0.00e+00  6.60e+00   -9.451676e+00   1.385879e+00  -1.397199e-02
   6 4.5630661494e-02  -4.84e-05  6.60e-06   -7.348805e+00   1.428649e+00   7.916740e-02

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0456307
rel. change during last iteration : -4.8365e-10

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.213613
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0456307

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -7.3488          +/- 2.077        (28.26%)
b               = 1.42865          +/- 0.966        (67.62%)
c               = 0.0791674        +/- 0.1068       (134.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.993  1.000 
c               0.977 -0.995  1.000 


*******************************************************************************
Wed Nov 28 17:57:44 2018


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Wed Nov 28 17:57:47 2018


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 4
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 7.7846819696e+01   0.00e+00  6.60e+00   -9.451676e+00   1.385879e+00  -1.397199e-02
   6 4.5630661494e-02  -4.84e-05  6.60e-06   -7.348805e+00   1.428649e+00   7.916740e-02

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0456307
rel. change during last iteration : -4.8365e-10

degrees of freedom    (FIT_NDF)                        : 1
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.213613
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.0456307

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -7.3488          +/- 2.077        (28.26%)
b               = 1.42865          +/- 0.966        (67.62%)
c               = 0.0791674        +/- 0.1068       (134.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.993  1.000 
c               0.977 -0.995  1.000 


*******************************************************************************
Mon Jul 22 17:37:02 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:37:03 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:37:05 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:42:03 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:42:03 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:42:05 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:42:25 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:42:26 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:42:27 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:42:35 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:42:35 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:42:35 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:43:33 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:43:34 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:43:34 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:44:04 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:44:05 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:44:05 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:44:49 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:44:49 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:44:49 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:45:48 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:45:49 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:45:49 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:50:02 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:50:02 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:50:02 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=r*exp(s*x + t*x**2) - (r-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   r             s             t            
   0 3.5057909752e+95   0.00e+00  1.09e+49    1.000000e+00   1.000000e+00   1.000000e+00
   1 5.5316257878e+94  -5.34e+05  1.09e+48    9.999131e-01   9.991262e-01   9.908557e-01

The maximum lambda = 1.000000e+20 was exceeded. Fit stopped.
final sum of squares of residuals : 5.53163e+94
rel. change during last iteration : -5.33772

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.31537e+46
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.91453e+93

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
r               = 0.999913         +/- 3.299e+17    (3.299e+19%)
s               = 0.999126         +/- 6.673e+16    (6.679e+18%)
t               = 0.990856         +/- 3.241e+15    (3.271e+17%)

correlation matrix of the fit parameters:
                r      s      t      
r               1.000 
s              -1.000  1.000 
t               1.000 -1.000  1.000 


*******************************************************************************
Mon Jul 22 17:50:02 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:50:35 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:50:36 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:50:36 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=r*exp(s*x + t*x**2) - (r-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   r             s             t            
   0 3.5057909752e+95   0.00e+00  1.09e+49    1.000000e+00   1.000000e+00   1.000000e+00
   1 5.5316257878e+94  -5.34e+05  1.09e+48    9.999131e-01   9.991262e-01   9.908557e-01

The maximum lambda = 1.000000e+20 was exceeded. Fit stopped.
final sum of squares of residuals : 5.53163e+94
rel. change during last iteration : -5.33772

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.31537e+46
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.91453e+93

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
r               = 0.999913         +/- 3.299e+17    (3.299e+19%)
s               = 0.999126         +/- 6.673e+16    (6.679e+18%)
t               = 0.990856         +/- 3.241e+15    (3.271e+17%)

correlation matrix of the fit parameters:
                r      s      t      
r               1.000 
s              -1.000  1.000 
t               1.000 -1.000  1.000 


*******************************************************************************
Mon Jul 22 17:50:36 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:52:08 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:52:09 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:52:09 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:52:10 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=r*exp(s*x + t*x**2) - (r-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   r             s             t            
   0 3.5057909752e+95   0.00e+00  1.09e+49    1.000000e+00   1.000000e+00   1.000000e+00
   1 5.5316257878e+94  -5.34e+05  1.09e+48    9.999131e-01   9.991262e-01   9.908557e-01

The maximum lambda = 1.000000e+20 was exceeded. Fit stopped.
final sum of squares of residuals : 5.53163e+94
rel. change during last iteration : -5.33772

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.31537e+46
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.91453e+93

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
r               = 0.999913         +/- 3.299e+17    (3.299e+19%)
s               = 0.999126         +/- 6.673e+16    (6.679e+18%)
t               = 0.990856         +/- 3.241e+15    (3.271e+17%)

correlation matrix of the fit parameters:
                r      s      t      
r               1.000 
s              -1.000  1.000 
t               1.000 -1.000  1.000 


*******************************************************************************
Mon Jul 22 17:53:13 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:53:13 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:53:13 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:53:14 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   r             s             t            
   0 5.6988855398e+14   0.00e+00  0.00e+00    1.000000e+00   1.000000e+00   1.000000e+00
BREAK: Singular matrix in Givens()

*******************************************************************************
Mon Jul 22 17:53:55 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:53:55 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:53:55 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:53:56 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   r             s             t            
   0 5.6988855398e+14   0.00e+00  0.00e+00    1.000000e+00   1.000000e+00   1.000000e+00
BREAK: Singular matrix in Givens()

*******************************************************************************
Mon Jul 22 17:54:43 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:54:43 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:54:43 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:55:06 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:55:06 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:55:06 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:55:59 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:55:59 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:55:59 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:56:00 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 3.5057909752e+95   0.00e+00  1.09e+49    1.000000e+00   1.000000e+00   1.000000e+00
   1 5.5316257878e+94  -5.34e+05  1.09e+48    9.999131e-01   9.991262e-01   9.908557e-01

The maximum lambda = 1.000000e+20 was exceeded. Fit stopped.
final sum of squares of residuals : 5.53163e+94
rel. change during last iteration : -5.33772

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 8.31537e+46
variance of residuals (reduced chisquare) = WSSR/ndf   : 6.91453e+93

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 0.999913         +/- 3.299e+17    (3.299e+19%)
j               = 0.999126         +/- 6.673e+16    (6.679e+18%)
k               = 0.990856         +/- 3.241e+15    (3.271e+17%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -1.000  1.000 
k               1.000 -1.000  1.000 


*******************************************************************************
Mon Jul 22 17:58:07 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 17:58:07 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 17:58:08 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 17:58:09 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


*******************************************************************************
Mon Jul 22 18:04:42 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 18:04:43 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 18:04:43 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 18:04:44 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


*******************************************************************************
Mon Jul 22 18:04:56 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 18:04:57 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 18:04:57 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 18:04:58 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


*******************************************************************************
Mon Jul 22 18:05:14 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 18:05:15 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 18:05:15 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 18:05:16 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


*******************************************************************************
Mon Jul 22 18:05:36 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 18:05:36 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 18:05:36 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 18:05:37 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


*******************************************************************************
Mon Jul 22 18:07:13 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 18:07:14 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 18:07:14 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 18:07:15 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


*******************************************************************************
Mon Jul 22 18:08:46 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 18:08:47 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 18:08:47 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 18:08:48 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


*******************************************************************************
Mon Jul 22 18:11:20 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 18:11:20 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 18:11:20 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 18:11:21 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


*******************************************************************************
Mon Jul 22 18:12:01 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 18:12:02 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 18:12:02 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 18:12:03 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


*******************************************************************************
Mon Jul 22 18:22:04 2019


FIT:    data read from 'data' i 0 u 1:(log($2))
        format = x:z
        #datapoints = 5
        residuals are weighted equally (unit weight)

function used for fitting: f(x)
	f(x)=a+b*x+c*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 3.0115360196e+04   0.00e+00  4.06e+01    1.000000e+00   1.000000e+00   1.000000e+00
   7 9.2221868548e-03  -2.65e-08  4.06e-06   -9.451676e+00   1.385879e+00  -1.397199e-02

After 7 iterations the fit converged.
final sum of squares of residuals : 0.00922219
rel. change during last iteration : -2.65414e-13

degrees of freedom    (FIT_NDF)                        : 2
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.067905
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00461109

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = -9.45168         +/- 1.139        (12.05%)
b               = 1.38588          +/- 0.2912       (21.01%)
c               = -0.013972        +/- 0.01815      (129.9%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.997  1.000 
c               0.988 -0.997  1.000 


*******************************************************************************
Mon Jul 22 18:22:05 2019


FIT:    data read from 'data' i 1 u 1:(log($2))
        format = x:z
        #datapoints = 8
        residuals are weighted equally (unit weight)

function used for fitting: g(x)
	g(x)=d+e*x+h*x**2
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   d             e             h            
   0 2.6986731995e+04   0.00e+00  3.27e+01    1.000000e+00   1.000000e+00   1.000000e+00
   6 1.4911419774e-02  -4.52e-05  3.27e-05   -1.229657e+01   3.374948e+00  -1.139524e-01

After 6 iterations the fit converged.
final sum of squares of residuals : 0.0149114
rel. change during last iteration : -4.52322e-10

degrees of freedom    (FIT_NDF)                        : 5
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.0546103
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.00298228

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
d               = -12.2966         +/- 0.1664       (1.353%)
e               = 3.37495          +/- 0.05542      (1.642%)
h               = -0.113952        +/- 0.004213     (3.697%)

correlation matrix of the fit parameters:
                d      e      h      
d               1.000 
e              -0.976  1.000 
h               0.937 -0.988  1.000 


*******************************************************************************
Mon Jul 22 18:22:05 2019


FIT:    data read from 'data' i 2 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: z(x)
	z(x)=a*exp(b*x+c*x**2) - (a-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   a             b             c            
   0 2.4561084237e+16   0.00e+00  5.52e+08    1.200000e+01   1.750000e+00  -1.000000e-02
 490 2.2656035284e+10  -9.94e-01  5.52e+04    2.245494e+01   2.002037e+00  -6.245783e-02

After 490 iterations the fit converged.
final sum of squares of residuals : 2.2656e+10
rel. change during last iteration : -9.94016e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 53216.6
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.832e+09

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
a               = 22.4549          +/- 10.91        (48.59%)
b               = 2.00204          +/- 0.1064       (5.316%)
c               = -0.0624578       +/- 0.005924     (9.485%)

correlation matrix of the fit parameters:
                a      b      c      
a               1.000 
b              -0.999  1.000 
c               0.996 -0.999  1.000 


*******************************************************************************
Mon Jul 22 18:22:06 2019


FIT:    data read from 'data' i 3 u 1:2
        format = x:z
        #datapoints = 11
        residuals are weighted equally (unit weight)

function used for fitting: w(x)
	w(x)=i*exp(j*x+k*x**2) - (i-1)
fitted parameters initialized with current variable values

iter      chisq       delta/lim  lambda   i             j             k            
   0 5.0998964990e+08   0.00e+00  8.24e+03    8.000000e+00   7.500000e-01  -1.000000e-02
  72 4.7064693332e+05  -8.95e-01  8.24e+01    2.502578e+00   1.344548e+00  -4.282526e-02

After 72 iterations the fit converged.
final sum of squares of residuals : 470647
rel. change during last iteration : -8.94967e-06

degrees of freedom    (FIT_NDF)                        : 8
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 242.551
variance of residuals (reduced chisquare) = WSSR/ndf   : 58830.9

Final set of parameters            Asymptotic Standard Error
=======================            ==========================
i               = 2.50258          +/- 1.925        (76.93%)
j               = 1.34455          +/- 0.1747       (12.99%)
k               = -0.0428253       +/- 0.009982     (23.31%)

correlation matrix of the fit parameters:
                i      j      k      
i               1.000 
j              -0.997  1.000 
k               0.990 -0.998  1.000 


==> anc/x.log <==
This is pdfTeX, Version 3.14159265-2.6-1.40.18 (TeX Live 2017/Debian) (preloaded format=pdflatex 2019.4.2)  22 JUL 2019 18:22
entering extended mode
 restricted \write18 enabled.
 %&-line parsing enabled.
**u1_v12.tex bi
(/usr/share/texlive/texmf-dist/tex/latex/tools/x.tex
LaTeX2e <2017-04-15>
Babel <3.18> and hyphenation patterns for 7 language(s) loaded.

! .
l.38   \batchmode \errmessage{}
                               \csname @@end\endcsname \end
This error message was generated by an \errmessage
command, so I can't give any explicit help.
Pretend that you're Hercule Poirot: Examine all clues,
and deduce the truth by order and method.

 ) 
Here is how much of TeX's memory you used:
 7 strings out of 494847
 252 string characters out of 6179081
 46252 words of memory out of 5000000
 3430 multiletter control sequences out of 15000+600000
 3640 words of font info for 14 fonts, out of 8000000 for 9000
 59 hyphenation exceptions out of 8191
 5i,0n,1p,93b,8s stack positions out of 5000i,500n,10000p,200000b,80000s

No pages of output.
PDF statistics:
 0 PDF objects out of 1000 (max. 8388607)
 0 named destinations out of 1000 (max. 500000)
 1 words of extra memory for PDF output out of 10000 (max. 10000000)


